Monodromy in Kazhdan-Lusztig cells in affine type A

We use the affine Robinson-Schensted correspondence to describe the structure of bidirected edges in the Kazhdan-Lusztig cells in affine type A. Equivalently, we give a comprehensive description of the Knuth equivalence classes of affine permutations.

==> code/MatrixBallGUI.java <==
import java.util.*;
import java.util.List;
import java.awt.*;
import java.awt.event.*;

import javax.swing.*;

import java.io.*;

//TODO: Zoom, moving red nxn grid
public class MatrixBallGUI extends JPanel{
	private JFrame mainFrame;
	
	private Integer n = 10;
	private Integer maxInterval = 2;
	//private ePerm window = new ePerm(n, maxInterval);
	private ePerm window = new ePerm("[6, 1, 14, 3, 18, 19, 12, 15, 17, 10]");
	private Integer numX;
	private Integer numY;
	private Integer buffX = 21; // Have a 21 pixel white space for putting in numbers (will be replaced by calculation later)
	private Integer buffY = 21; // Have a 21 pixel white space for putting in numbers
	private Integer boxSizeX = 26;
	private Integer boxSizeY = 26;
	private Integer redGridX = 1;
	private Integer redGridY = 1;	
	MatrixBallPicture picture;
	
	// Southwest river data
	Set<Integer> southwestRiver;
	ArrayList<Integer> riverNumberingWindow;

	// Viewer position data
	private final int FR_DEFAULT = 1; // Default first row
	private final int FC_DEFAULT = 1; // Default first column
	private Integer fr = FR_DEFAULT; // First row to display
	private Integer fc = FC_DEFAULT; // First column to display
	
	// Mode related data
	private final int SW_RIVER_MODE = 0;
	private final int HOR_CUTOFF_MODE = 1;
	private Integer mode = SW_RIVER_MODE;

	// RSK data
	private final int NORM_RSK_MODE = 0;
	private final int MID_RSK_MODE_F = 1;
	private final int MID_RSK_MODE_B = 2;	
	private Integer RSKMode = NORM_RSK_MODE;
	private Tabloid P; 
	private Tabloid Q; 
	private ArrayList<Integer> R; 
	
	// Interface components
	JTextField nInput;
	JTextField maxIntervalInput;
	JTextField permutationInput;
	JButton buttonBB;
	JButton buttonB;
	JButton buttonF;
	JButton buttonFF;	
	JRadioButton modeSWRiver;
	JRadioButton modeHorCutoff;
	JTextArea RSKOutputP = new JTextArea(1,1);
	JTextArea RSKOutputQ = new JTextArea(1,1);
	JTextArea RSKOutputR = new JTextArea(1,1);
	
	// File chooser
	// private JFileChooser fileChooser = new JFileChooser();
	//private FileDialog loadDialog;
	//private FileDialog saveDialog;
	
	//--------------------------------------------------------------------------------------------------------------------------------
	//Constructor
	public MatrixBallGUI() {
		//-------------------------
		//Initialize data
		//-------------------------
		// If we are in Southwest river mode, we need to initialize the SW river data
		if(mode == SW_RIVER_MODE){
			southwestRiver = window.southwestRiver();
			riverNumberingWindow = window.southwestRiverNumbering();
		}
		picture = new MatrixBallPicture();
		P = new Tabloid(n);
		Q = new Tabloid(n);
		R = new ArrayList<Integer>();
			
		//----------------------------
		// Build interface
		//----------------------------
		// Build control panel 1
		JPanel controlPanel = new JPanel();
		controlPanel.setBorder(BorderFactory.createEtchedBorder());
		controlPanel.setLayout(new BoxLayout(controlPanel, BoxLayout.X_AXIS));
		// Panel to deal with size of permutations
		JPanel nPanel = new JPanel();
		nInput = new JTextField(Integer.toString(n), 2);	    
		nPanel.add(new JLabel("n = "));
		nPanel.add(nInput);
		nInput.addActionListener(new nHandler());
		// Panel to deal with how far randomness is allowed
		JPanel maxIntervalPanel = new JPanel();
		maxIntervalInput = new JTextField(Integer.toString(maxInterval), 2);	    
		maxIntervalPanel.add(new JLabel("Furthest randomness = n*"));
		maxIntervalPanel.add(maxIntervalInput);
		maxIntervalInput.addActionListener(new maxIntervalHandler());
		// Panel allowing to choose a permutation
		JPanel permutationPanel = new JPanel();
		permutationInput = new JTextField(window.toString(), 20);	    
		permutationPanel.add(permutationInput);
		permutationInput.addActionListener(new permHandler());
		// Panel for exit button
		JPanel exitPanel = new JPanel();
		JButton buttonExit = new JButton("Exit");
		buttonExit.addActionListener(new ButtonExitHandler());
		exitPanel.add(buttonExit);
		// Assembling control panel 1
		controlPanel.add(nPanel);
		controlPanel.add(maxIntervalPanel);
		controlPanel.add(permutationPanel);
		controlPanel.add(exitPanel);
		
		// Build control panel 2
		// Radio button for numbering mode switching
		modeChoiceHandler mcHandler = new modeChoiceHandler();
		modeSWRiver = new JRadioButton("Southwest river");
		modeSWRiver.setActionCommand("SWR");
		modeSWRiver.addActionListener(mcHandler);
		modeSWRiver.setSelected(true);
		modeHorCutoff = new JRadioButton("Horizontal line cutoff");
		modeHorCutoff.setActionCommand("HC");
		modeHorCutoff.addActionListener(mcHandler);
		JPanel modeChoicePanel = new JPanel();
		modeChoicePanel.setLayout(new BoxLayout(modeChoicePanel, BoxLayout.Y_AXIS));
		modeChoicePanel.add(modeSWRiver);
		modeChoicePanel.add(modeHorCutoff);
		ButtonGroup modeChoice = new ButtonGroup();
		modeChoice.add(modeSWRiver);
		modeChoice.add(modeHorCutoff);
		// Panel for RSK buttons
		JPanel RSKPanel = new JPanel();
		ButtonsRSKHandler RSKBts = new ButtonsRSKHandler();
		buttonBB = new JButton("<<");
		buttonBB.setActionCommand("BB");
		buttonBB.addActionListener(RSKBts);
		buttonBB.setEnabled(false);
		buttonB = new JButton("<");
		buttonB.setActionCommand("B");
		buttonB.addActionListener(RSKBts);
		buttonB.setEnabled(false);
		buttonF = new JButton(">");
		buttonF.setActionCommand("F");
		buttonF.addActionListener(RSKBts);
		buttonFF = new JButton(">>");
		buttonFF.setActionCommand("FF");
		buttonFF.addActionListener(RSKBts);
		RSKPanel.add(buttonBB);
		RSKPanel.add(buttonB);
		RSKPanel.add(new JLabel("AMBC"));
		RSKPanel.add(buttonF);
		RSKPanel.add(buttonFF);
		// RSK display window
		JPanel RSKOutputPanel = new JPanel();
		RSKInputWindowHandler RSKWindowListener = new RSKInputWindowHandler();
		RSKOutputPanel.add(RSKOutputP);
		RSKOutputPanel.add(Box.createHorizontalStrut(15));
		RSKOutputPanel.add(RSKOutputQ);
		RSKOutputPanel.add(Box.createHorizontalStrut(15));
		RSKOutputPanel.add(RSKOutputR);
		RSKOutputP.addKeyListener(RSKWindowListener);
		RSKOutputQ.addKeyListener(RSKWindowListener);
		RSKOutputR.addKeyListener(RSKWindowListener);
		// Documentation string
		JPanel docPanel = new JPanel();
		JLabel docString = new JLabel("<html>F -- Fast forward AMBC<br>B -- Fast backward AMBC<br>R -- Random permutation</html>");
		docPanel.add(docString);
		
		// Assembling control panel 2
		JPanel controlPanel2 = new JPanel();
		controlPanel2.setBorder(BorderFactory.createEtchedBorder());
		controlPanel2.setLayout(new BoxLayout(controlPanel2, BoxLayout.Y_AXIS));
		//controlPanel2.add(modeChoicePanel);
		controlPanel2.add(RSKPanel);
		controlPanel2.add(RSKOutputPanel);
		//controlPanel2.add(RSKInputPanel);
		controlPanel2.add(docPanel);
		// Keystrokes
		Action moveRight = new AbstractAction() {
			public void actionPerformed(ActionEvent e) {
				fc = fc+1;
				picture.repaint();
			}
		};
		Action moveLeft = new AbstractAction() {
			public void actionPerformed(ActionEvent e) {
				fc = fc-1;
				picture.repaint();
			}
		};
		Action moveUp = new AbstractAction() {
			public void actionPerformed(ActionEvent e) {
				if(mode==HOR_CUTOFF_MODE){
					if(fr>0){
						fr = fr-1;
						picture.repaint();
					}
				}
				else if(mode==SW_RIVER_MODE){
					fr = fr-1;
					picture.repaint();
				}
			}
		};
		Action moveDown = new AbstractAction() {
			public void actionPerformed(ActionEvent e) {
				fr = fr+1;
				picture.repaint();
			}
		};
		Action redRight = new AbstractAction() {
			public void actionPerformed(ActionEvent e) {
				redGridX++;
				picture.repaint();
			}
		};
		Action redLeft = new AbstractAction() {
			public void actionPerformed(ActionEvent e) {
				redGridX--;
				picture.repaint();
			}
		};
		Action redUp = new AbstractAction() {
			public void actionPerformed(ActionEvent e) {
				redGridY--;
				picture.repaint();
			}
		};
		Action redDown = new AbstractAction() {
			public void actionPerformed(ActionEvent e) {
				redGridY++;
				picture.repaint();
			}
		};


		Action RSKFastForward = new AbstractAction() {
			public void actionPerformed(ActionEvent e) {
				buttonFF.doClick();
			}
		};
		Action RSKFastBackward = new AbstractAction() {
			public void actionPerformed(ActionEvent e) {
				buttonBB.doClick();
			}
		};
		Action randomPerm = new AbstractAction() {
			public void actionPerformed(ActionEvent e) {
				window = new ePerm(n, maxInterval);
				resetToDefaults();
				permutationInput.setText(window.toString());
			}
		};
		
		picture.getInputMap().put(KeyStroke.getKeyStroke("RIGHT"), "moveRight");
		picture.getInputMap().put(KeyStroke.getKeyStroke("LEFT"), "moveLeft");
		picture.getInputMap().put(KeyStroke.getKeyStroke("UP"), "moveUp");
		picture.getInputMap().put(KeyStroke.getKeyStroke("DOWN"), "moveDown");
		picture.getInputMap().put(KeyStroke.getKeyStroke("shift RIGHT"), "redRight");
		picture.getInputMap().put(KeyStroke.getKeyStroke("shift LEFT"), "redLeft");
		picture.getInputMap().put(KeyStroke.getKeyStroke("shift UP"), "redUp");
		picture.getInputMap().put(KeyStroke.getKeyStroke("shift DOWN"), "redDown");
		picture.getInputMap().put(KeyStroke.getKeyStroke("F"), "RSKFastForward");
		picture.getInputMap().put(KeyStroke.getKeyStroke("B"), "RSKFastBackward");
		picture.getInputMap().put(KeyStroke.getKeyStroke("R"), "randomPerm");
		picture.getActionMap().put("moveRight", moveRight);
		picture.getActionMap().put("moveLeft", moveLeft);
		picture.getActionMap().put("moveUp", moveUp);
		picture.getActionMap().put("moveDown", moveDown);
		picture.getActionMap().put("redRight", redRight);
		picture.getActionMap().put("redLeft", redLeft);
		picture.getActionMap().put("redUp", redUp);
		picture.getActionMap().put("redDown", redDown);
		picture.getActionMap().put("RSKFastForward", RSKFastForward);
		picture.getActionMap().put("RSKFastBackward", RSKFastBackward);
		picture.getActionMap().put("randomPerm", randomPerm);
		
		// General assembly
		setLayout(new BorderLayout());
		add(picture, BorderLayout.CENTER);
		add(controlPanel, BorderLayout.SOUTH);
		add(controlPanel2, BorderLayout.EAST);
		
	}
		
	//------------------------------------------------------------------------------------------------------------------------------
	// Classes for interface components
	private class nHandler implements ActionListener {
		public void actionPerformed(ActionEvent e){
				try {
					String tmp = nInput.getText();
					if(Integer.parseInt(tmp) < 0) {nInput.setText(Integer.toString(n)); nInput.requestFocus(); return;}
					n = Integer.parseInt(tmp);
					window = new ePerm(n, maxInterval);
					resetToDefaults();
					permutationInput.setText(window.toString());					
				}
				catch (NumberFormatException ex) {
					nInput.setText(Integer.toString(n));
					nInput.requestFocus();
					return;
				}
			}
	}
	private class maxIntervalHandler implements ActionListener {
			public void actionPerformed(ActionEvent e){
				try {
					String tmp = maxIntervalInput.getText();
					if(Integer.parseInt(tmp) < 0) {maxIntervalInput.setText(Integer.toString(maxInterval)); maxIntervalInput.requestFocus(); return;}
					maxInterval = Integer.parseInt(tmp);
					picture.requestFocus();
				}
				catch (NumberFormatException ex) {
					maxIntervalInput.setText(Integer.toString(maxInterval));
					maxIntervalInput.requestFocus();
					return;
				}
			}
		}
	private class permHandler implements ActionListener {
			public void actionPerformed(ActionEvent e){
				try {
					String tmp = permutationInput.getText();
					window = new ePerm(tmp);
					n = window.getSize();
					nInput.setText(Integer.toString(n));
					resetToDefaults();
				}
				catch (NumberFormatException ex) {
					return;
				}
			}
		}
	
	private class modeChoiceHandler implements ActionListener {
			public void actionPerformed(ActionEvent e){
				if(e.getActionCommand() == "SWR"){
					southwestRiver = window.southwestRiver();
					riverNumberingWindow = window.southwestRiverNumbering();
					mode = SW_RIVER_MODE;
					
				}
				else if(e.getActionCommand() == "HC"){
					fc = FC_DEFAULT;
					fr = FR_DEFAULT;
					mode = HOR_CUTOFF_MODE;
				}
				picture.repaint();
				picture.requestFocus();
			}
		}
	private class ButtonExitHandler implements ActionListener {
		public void actionPerformed(ActionEvent e){
			System.exit(0);
		}
	}
	private class ButtonsRSKHandler implements ActionListener {
		public void actionPerformed(ActionEvent e){
			String act = e.getActionCommand();
			if(act == "F"){
				if(RSKMode == MID_RSK_MODE_F){
					RSKMode = NORM_RSK_MODE;
					Row nextRow = window.forwardRSKStep();
					P.addRow(nextRow.r1);
					Q.addRow(nextRow.r2);
					R.add(nextRow.r);
					RSKOutputP.setText(P.toString());
					RSKOutputQ.setText(Q.toString());
					RSKOutputR.setText(colToString(R));
					if(mode == SW_RIVER_MODE){
						southwestRiver = window.southwestRiver();
						riverNumberingWindow = window.southwestRiverNumbering();
					}
					buttonB.setEnabled(true);
					buttonBB.setEnabled(true);
					if(window.isEmpty()){
						buttonF.setEnabled(false);
						buttonFF.setEnabled(false);
					}
				}
				else if(RSKMode == MID_RSK_MODE_B){
					RSKMode = NORM_RSK_MODE;
					if(window.isEmpty()){
						buttonF.setEnabled(false);
						buttonFF.setEnabled(false);
					}
				}
				else{
					RSKMode = MID_RSK_MODE_F;
					buttonB.setEnabled(true);
					buttonBB.setEnabled(true);
				}
			}
			else if(act == "B"){
				if(RSKMode == MID_RSK_MODE_B){
					RSKMode = NORM_RSK_MODE;
					window.backwardRSKStep();
					P.removeLastRow();
					Q.removeLastRow();
					R.remove(R.size()-1);
					RSKOutputP.setText(P.toString());
					RSKOutputQ.setText(Q.toString());
					RSKOutputR.setText(colToString(R));
					buttonF.setEnabled(true);
					buttonFF.setEnabled(true);
					if(window.isFull()){
						buttonB.setEnabled(false);
						buttonBB.setEnabled(false);
					}
				}
				else if(RSKMode == MID_RSK_MODE_F){
					RSKMode = NORM_RSK_MODE;
					if(window.isFull()){
						buttonB.setEnabled(false);
						buttonBB.setEnabled(false);
					}
				}
				else{
					RSKMode = MID_RSK_MODE_B;
					window.backwardRSKSetup(new Row(P.getRow(P.length()-1), Q.getRow(Q.length()-1), R.get(R.size()-1)));
					buttonF.setEnabled(true);
					buttonFF.setEnabled(true);
				}
			}
			else if(act == "FF"){
				Row nextRow;
				while(!window.isEmpty()){
					nextRow = window.forwardRSKStep();
					P.addRow(nextRow.r1);
					Q.addRow(nextRow.r2);
					R.add(nextRow.r);
				}
				RSKOutputP.setText(P.toString());
				RSKOutputQ.setText(Q.toString());
				RSKOutputR.setText(colToString(R));
				buttonF.setEnabled(false);
				buttonFF.setEnabled(false);
				buttonB.setEnabled(true);
				buttonBB.setEnabled(true);
				RSKMode = NORM_RSK_MODE;
			}
			else if(act == "BB"){
				while(!window.isFull()){
					window.backwardRSKSetup(new Row(P.removeLastRow(), Q.removeLastRow(), R.remove(R.size()-1)));
					window.backwardRSKStep();
				}
				buttonF.setEnabled(true);
				buttonFF.setEnabled(true);
				buttonB.setEnabled(false);
				buttonBB.setEnabled(false);
				RSKMode = NORM_RSK_MODE;
				RSKOutputP.setText(P.toString());
				RSKOutputQ.setText(Q.toString());
				RSKOutputR.setText(colToString(R));
			}
			picture.repaint();
			picture.requestFocus();
		}
	}	
	
	private class RSKInputWindowHandler implements KeyListener {
		public void keyReleased(KeyEvent e){}
		public void keyTyped(KeyEvent e){}
		public void keyPressed(KeyEvent e){
			
			if(e.getKeyCode() == KeyEvent.VK_ENTER)
			{
				if(e.isShiftDown()){
					JTextArea src = (JTextArea)(e.getSource());
					src.insert("\n",src.getCaretPosition());
					return;
				}
				e.consume();
			
				if(e.getSource() == RSKOutputP){
					P = new Tabloid(RSKOutputP.getText());
					RSKOutputP.setText(P.toString());
				}
				else if(e.getSource() == RSKOutputQ){
					Q = new Tabloid(RSKOutputQ.getText());
					RSKOutputQ.setText(Q.toString());
				}
				else if(e.getSource() == RSKOutputR){
					R = parseCol(RSKOutputR.getText());
					RSKOutputR.setText(colToString(R));
				}
				n = P.size();
				window.n = n;
				window.clear();				
				nInput.setText(n.toString());
				permutationInput.setText("");
				fc = FC_DEFAULT;
				fr = FR_DEFAULT;
				buttonF.setEnabled(false);
				buttonFF.setEnabled(false);
				buttonB.setEnabled(true);
				buttonBB.setEnabled(true);

				picture.repaint();
				picture.requestFocus();
			}
		}
		
	}
	
	// Define class for window containing graph & method for redrawing
	private class MatrixBallPicture extends JPanel{
		public void paintComponent(Graphics g){
			Graphics2D g2 = (Graphics2D) g;
			int width = getWidth();
			int height = getHeight();
			setBackground(Color.white);
			super.paintComponent(g2);
			
			// Figure out how many boxes are there
			numX = (width-buffX)/boxSizeX;
			numY = (height-buffY)/boxSizeY;
			// Draw the grid
			for(Integer i=0; i < numX+1; i++){
				g2.drawLine(buffX+boxSizeX*i, 0, buffX+boxSizeX*i, height);
				g2.drawString(Integer.toString(fc+i), 3+buffX+boxSizeX*i, 11);
			}
			for(int i=0; i < numY+1; i++){
				g2.drawLine(0,buffY+boxSizeY*i, width, buffY+boxSizeY*i);
				g2.drawString(Integer.toString(fr+i), 0, buffX+boxSizeX*i+3*boxSizeY/4);
			}
			g2.setStroke(new BasicStroke(3));
			g2.setColor(Color.red);
			//g2.drawLine(buffX,buffY-(fr)*boxSizeY, width, buffY-(fr)*boxSizeY);					
			//g2.drawLine(buffX-(fc)*boxSizeX,buffY , buffX-(fc)*boxSizeX, height);					
			g2.setStroke(new BasicStroke(3, BasicStroke.CAP_BUTT, BasicStroke.JOIN_BEVEL, 0, new float[] {boxSizeX/2}, 0));
			for(int i=fr-1; i < fr+numY; i++){
				if(modn(i) == modn(redGridY))
					g2.drawLine(buffX,buffY+boxSizeY*(i-fr), width, buffY+boxSizeY*(i-fr));					
			}
			for(int i=fc-1; i < fc+numX; i++){
				if(modn(i) == modn(redGridX))
					g2.drawLine(buffX+boxSizeX*(i-fc), buffY, buffX+boxSizeX*(i-fc), height);					
			}
			g2.setStroke(new BasicStroke(4));
			g2.setColor(Color.black);
			g2.drawLine(buffX,buffY, width, buffY);					
			g2.drawLine(buffX,buffY, buffX, height);					
			// Create list of Balls
			// Compute ball labels
			class Ball{
				Integer f; // "From"; the row of the ball
				Integer t; // "To"; the column of the ball
				Integer label = 0; // Label as in the numbering
				Color c = Color.black; // The color of the label; will be red for rivers
			}
			ArrayList<Ball> balls = new ArrayList<Ball>();
			if(mode == HOR_CUTOFF_MODE){
				// Have array which in i-th cell contains the minimal coordinate of ball with label i
				ArrayList<Integer> minCoord = new ArrayList<Integer>();
				minCoord.add(Integer.MIN_VALUE);
				int levelCounter = 0;
				for(int i = 0; i < fr+numY+1; i++){
					if(!window.isDefined(i))
						continue;
					Ball b = new Ball();
					b.f = i;
					b.t = window.get(i);
					levelCounter = 0;
					while(levelCounter < minCoord.size() &&  minCoord.get(levelCounter) < b.t)
						levelCounter++;
					b.label = levelCounter;
					if(levelCounter == minCoord.size()){
						minCoord.add(b.t);
					}
					else{
						minCoord.set(levelCounter, Math.min(b.t, minCoord.get(levelCounter)));
					}
					balls.add(b);
				}
			}
			else if(mode == SW_RIVER_MODE){
				for(int i = fr; i < fr + numY+1; i++){
					if(!window.isDefined(i))
						continue;
					Ball b = new Ball();
					b.f = i;
					b.t = window.get(i);
					if(window.isOnRiver(i))
						b.c = Color.red;
					b.label = window.getNumber(i);
					balls.add(b);
				}
			}
			// Draw balls
			Set<Integer> labelsPresent = new HashSet<Integer>();
			g2.setStroke(new BasicStroke(2));
			for(int i=0; i < balls.size();i++){
				Ball b = balls.get(i);
				if(b.t < fc || b.t > fc+numX+1)
					continue;
				g2.setColor(Color.black);
				g2.drawOval(buffX + (b.t-fc)*boxSizeX+1, buffY + (b.f-fr)*boxSizeY+1, boxSizeX-2, boxSizeY-2);
				g2.setColor(b.c);
				if(RSKMode == NORM_RSK_MODE)
					g2.drawString(Integer.toString(b.label), buffX + (b.t-fc)*boxSizeX+boxSizeX/5, buffY + (b.f-fr)*boxSizeY+3*boxSizeY/4);
				else if(RSKMode == MID_RSK_MODE_F){
					g2.drawString(Integer.toString(b.label), buffX + (b.t-fc)*boxSizeX+boxSizeX/5, buffY + (b.f-fr)*boxSizeY+3*boxSizeY/4);
					labelsPresent.add(b.label); // Record which labels have occurred so that mid-RSK picture can be drawn
				}
				else if(RSKMode == MID_RSK_MODE_B){
					g2.setColor(Color.blue);
					g2.drawString(Integer.toString(window.getBackNumber(b.f)), buffX + (b.t-fc)*boxSizeX+boxSizeX/5, buffY + (b.f-fr)*boxSizeY+3*boxSizeY/4);
				}
				
			}
			// If midway through RSK, draw corresponding picture
			if(RSKMode == MID_RSK_MODE_F){				
				Integer curBall;
				Integer nextBall;
				for(Integer label:labelsPresent){
					curBall = window.getFirst(label);
					// Draw the magenta vertical from from SW ball to the imaginary river spot
					if(window.get(curBall) >= fc){
						g2.setColor(Color.magenta);
						g2.drawLine(buffX + (window.get(curBall)-fc)*boxSizeX+boxSizeX/2, buffY + (curBall-fr)*boxSizeY,
								buffX + (window.getBackX(curBall)-fc)*boxSizeX + boxSizeX/2, buffY + Math.max((window.getBackY(curBall)-fr)*boxSizeY + boxSizeY/2, 0));
					}
					// Draw the green midpoints
					g2.setColor(Color.green);
					while(!window.isLast(curBall)){
						nextBall = window.getNext(curBall);
						if(curBall >= fr)
							g2.drawLine(buffX + Math.max((window.get(curBall)-fc)*boxSizeX + boxSizeX,0), buffY + (curBall-fr)*boxSizeY + boxSizeY/2, 
									buffX + Math.max((window.get(nextBall)-fc)*boxSizeX,0), buffY + (curBall-fr)*boxSizeY + boxSizeY/2);
						if(window.get(nextBall) >= fc)
							g2.drawLine(buffX + (window.get(nextBall)-fc)*boxSizeX+boxSizeX/2, buffY + Math.max((curBall-fr)*boxSizeY,0), 
									buffX + (window.get(nextBall)-fc)*boxSizeX+boxSizeX/2, buffY + Math.max((nextBall-fr)*boxSizeY+ boxSizeY,0));
						if(curBall >= fr && window.get(nextBall) >= fc)
						g2.drawOval(buffX + (window.get(nextBall)-fc)*boxSizeX+1, buffY + (curBall-fr)*boxSizeY+1, boxSizeX-2, boxSizeY-2);
						curBall = nextBall;
					}
					// Draw the magenta horizontal from from NE ball to the imaginary river spot
					if(curBall >= fr){
					g2.setColor(Color.magenta);
					g2.drawLine(buffX + (window.get(curBall)-fc)*boxSizeX, buffY + (curBall-fr)*boxSizeY + boxSizeY/2,
							buffX + Math.max((window.getBackX(curBall)-fc)*boxSizeX + boxSizeX/2,0), buffY + (window.getBackY(curBall)-fr)*boxSizeY + boxSizeY/2); 
					}
				}
			}
			if (RSKMode == MID_RSK_MODE_B){
				for(Integer i = fr; i < fr + numY+1; i++){
					if(!window.isBackRiver(i))
						continue;
					g2.setColor(Color.magenta);
					g2.drawString(Integer.toString(window.getBackRiverIndex(i)), buffX + (window.getBackRiverX(i)-fc)*boxSizeX+boxSizeX/5, buffY + (i-fr)*boxSizeY+3*boxSizeY/4);					
				}
			
			}
		}
	}
	private void resetToDefaults(){
		fc = FC_DEFAULT;
		fr = FR_DEFAULT;
		// If we are in Southwest river mode, we need to initialize the SW river data
		if(mode == SW_RIVER_MODE){
			southwestRiver = window.southwestRiver();
			riverNumberingWindow = window.southwestRiverNumbering();
		}
		RSKMode = NORM_RSK_MODE;
		buttonBB.setEnabled(false);
		buttonB.setEnabled(false);
		buttonF.setEnabled(true);
		buttonFF.setEnabled(true);
		P.clear();
		Q.clear();
		R.clear();
		RSKOutputP.setText(null);
		RSKOutputQ.setText(null);
		RSKOutputR.setText(null);
		picture.repaint();
		picture.requestFocus();

	}

	private String colToString(ArrayList<Integer> r){
		if(r.size() == 0)
			return("");
		StringBuilder ans = new StringBuilder();
		for(Integer i : r){
			ans.append(i.toString());
			ans.append("\n");
		}
		ans.deleteCharAt(ans.length()-1);
		return(ans.toString());
	}
	private ArrayList<Integer> parseCol(String s){
		List<String> l = Arrays.asList(s.split("\\s*[;\\n]\\s*"));
		ArrayList<Integer> ans = new ArrayList<Integer>();
		for(String sI : l){
			ans.add(Integer.parseInt(sI.replace("[", "").replace("]", "")));
		}
		return(ans);
	}
	//------------------------------
	// Miscellaneous private stuff
	//------------------------------
		
	// Correcting the mod n function
	private Integer modn(Integer k){
			return(((k%n)+n)%n);
		}
}

==> code/Matrix_Ball_GUI_test.java <==
import javax.swing.JFrame;
import javax.swing.UIManager;


public class Matrix_Ball_GUI_test {

	public static void main(String[] args) {
		//try { 
		//    UIManager.setLookAndFeel(UIManager.getSystemLookAndFeelClassName());
		//} catch (Exception e) {
		//    e.printStackTrace();
		//}
		JFrame window = new JFrame("Affine Matrix Ball");
		MatrixBallGUI content = new MatrixBallGUI();
		window.setContentPane(content);
		window.setSize(900,600);
		window.setLocation(100,0);
		window.setDefaultCloseOperation( JFrame.EXIT_ON_CLOSE );
		window.setVisible(true);

	}

}



==> code/Row.java <==
import java.util.*;

public class Row {
	public final Set<Integer> r1;
	public final Set<Integer> r2;
	public final Integer r;
	public Row(Set<Integer> a1, Set<Integer> a2, Integer a3){
		r1 = a1;
		r2 = a2;
		r = a3;		
	}
	public String toString(){
		return(r1.toString() + "    " + r2.toString() + "    " + r + "\n");
	}
}


==> code/Tabloid.java <==
import java.util.*;

public class Tabloid {
	private Integer n; // Size of the tabloid
	private Map<Integer,Integer> data = new HashMap<Integer,Integer>(); // maps each entry from 0 to n-1 to the row in which it lies 

	// Redundant things; seems easier to store than compute each time
	private Integer numRows;
	private List<Integer> sh = new ArrayList<Integer>();
	
	//Dual equivalence Data
	private Set<Integer> degI = new HashSet<Integer>(); // keeps track of i such that swap(i,i+1) is an elementary dual equivalence
	
	//-------------
	// Constructors
	//-------------
	
	/**
	 *  Default constructor is only allowed for private use (used in "alteration" methods, e.g si)
	 */
	private Tabloid(){}
	
	/**
	 *  Constructor from a list of rows representation (does not check for entries to be distinct mod n)
	 * @param inp - List of rows of tabloid
	 */
	public Tabloid(List<Set<Integer>> inp){
		n = 0;
		// Fill in n, data and shape field
		for(int i = 0; i < inp.size(); i++){
			sh.add(inp.get(i).size());
			n += inp.get(i).size();
			for(Integer j : inp.get(i)){
				data.put(j,i);
			}
		}
		computeDEGData();
	}
	
	/**
	 *  Constructor from an integer and shape (makes the superstandard tabloid with the given integer as the tau invariant)
	 * @param t - tau invariant of the superstandard tabloid
	 * @param inpSh - shape
	 */
	public Tabloid(Integer t, List<Integer> inpSh, String tp){
		if(tp.equals("rrow")){
			// Fill in n and create the data
			n = 0;
			for(int r = 0; r < inpSh.size(); r++)
				n += inpSh.get(r);
			Integer ct = t;
			for(int r = 0; r < inpSh.size(); r++){
				for(int c = 0; c < inpSh.get(r); c++){
					data.put(ct,r);
					ct = modn(ct - 1);
				}
			}
			// Fill in redundant fields (shape and DEG data)
			numRows = inpSh.size();
			sh = new ArrayList<Integer>(inpSh);
			computeDEGData();
		}
		else if (tp.equals("col")){
			// Fill in redundant fields (shape)
			numRows = inpSh.size();
			sh = new ArrayList<Integer>(inpSh);
			// Fill in n and create the data
			n = 0;
			for(int r = 0; r < inpSh.size(); r++)
				n += inpSh.get(r);
			inpSh.add(0);
			Integer ct = t;
			for(int r = inpSh.size()-1; r > 0; r--){				
				for(int rw = 0; rw < r*(inpSh.get(r-1) - inpSh.get(r)); rw++){
					data.put(ct, mod(rw, r) );
					ct = modn(ct + 1);
				}
			}
			inpSh.remove(inpSh.size()-1);
			// DEG data
			computeDEGData();			
		}
	}
	//TODO Check that degData is ok? Though it was meant for a different application...

	/**
	 * Why is this even here?? it looks like a silly version of a default constructor
	 * @param nArg
	 */
	public Tabloid(Integer nArg){
		n = nArg;
		numRows = 0;
	}
	/**
	 * Constructor to produce a tabloid of a given shape. The string tp should just be "rand" for now; it is there so one can do 
	 * different processing based on its value, as well as to avoid a stupid "erasure" error.
	 * @param inpSh - shape given as list of integers
	 * @param tp - type of tabloid to produce. For now the only option is "rand"
	 */
	public Tabloid(List<Integer> inpSh, String tp){
		if(tp.equals("rand")) 
		{	
			//Necessary fields
			n = 0;
			for(Integer i=0; i<inpSh.size();i++){
				n += inpSh.get(i);
			}
			// data
			Random gen = new Random();
			ArrayList<Integer> source = new ArrayList<Integer>(); 
			for(int i = 0; i < n; i++)
				source.add(i);
			Integer k = 0;
			for(Integer i=0; i<inpSh.size();i++){
				for(Integer j=0; j < inpSh.get(i);j++){
					data.put(source.remove(gen.nextInt(n - k)), i);
					k++;
				}
			}
			// Redundant fields
			sh = new ArrayList<Integer>(inpSh);
			numRows = sh.size();
			computeDEGData();
		}
		else
			throw(new RuntimeException("Invalid option for tabloid making."));

	}

	/**
	 * Constructor from string representation of a Tabloid. 
	 * String description: entries within rows separated by space or commas while rows separated by newlines or semicolons. 
	 * @param s string representing a tabloid
	 */
	public Tabloid(String s){
		List<String> l = Arrays.asList(s.trim().split("\\s*[;\\n]\\s*"));
		//ArrayList<Integer> ans = new ArrayList<Integer>();
		String rowString;
		List<String> row;
		n = 0;
		numRows = 0;
		for(String sI : l){
			rowString = sI.replace("[", "").replace("]", "").trim();
			row = Arrays.asList(rowString.split("\\s*[,]\\s*|\\s+"));
			n += row.size();
			numRows++;
			sh.add(row.size());
			for(String elt : row){
				data.put(Integer.parseInt(elt), numRows -1);
			}
		}
	}
	/**
	 * Copy constructor 
	 * @param T 
	 */
	public Tabloid(Tabloid T){
		n = T.n;
		data = new HashMap<Integer,Integer>(T.data); 
		numRows = T.numRows;
		sh = new ArrayList<Integer>(T.sh);
		degI = new HashSet<Integer>(T.degI);
	}
	
	//----------------
	// Private methods
	//----------------
	
	/**
	 *  Correcting the mod n function
	 * @param k - integer
	 * @return the representative of k (mod n) which is between 0 and n-1
	 */
	private Integer modn(Integer k){
		return(((k%n)+n)%n);
	}
	/**
	 *  Correcting the mod  function
	 * @param k - integer
	 * @param nArg - integer
	 * @return the representative of k (mod nArg) which is between 0 and nArg-1
	 */
	private Integer mod(Integer k, Integer nArg){
		return(((k%nArg)+nArg)%nArg);
	}	
	//-----------------
	// Equality Methods
	//-----------------

	public boolean equals(Object obj){
		if (!(obj instanceof Tabloid))
			return false;
		Tabloid t2 = (Tabloid)obj;
		if (n != t2.n)
			return false;
		for(int i = 0; i < n; i++){
			if(data.get(i) != t2.data.get(i))
				return false;
		}
		return true;
	}
	public int hashCode(){
		int ans = 0;
		for(int i = 0; i < n; i++)
			ans += i^data.get(i);
		return ans;
	}
	
	//-------------
	// Data Methods
	//-------------
	
	public Set<Integer> degInds(){
		return(new HashSet(degI));
	}
	public Set<Integer> tau(){
		Set<Integer> ans = new HashSet<Integer>();
	    for(int i = 0; i<n;i++){
	    	if(data.get(i)<data.get((i+1) % n))
	    		ans.add(i);	    	
	    }	    
	    return(ans);
	}
	public Integer size(){
		return n;
	}
	public Integer length(){
		return numRows;
	}
	/**
	 * Get a copy of row k 
	 * @param k
	 * @return
	 */
	public Set<Integer> getRow(Integer k){
		if(k < 0 || k > numRows - 1)
			throw(new RuntimeException("Trying to access row outside the tabloid."));
		Set<Integer> ans = new HashSet<Integer>();
		Integer i;
		for (Iterator<Integer> it = data.keySet().iterator(); it.hasNext(); ){
			i = it.next();
			if (data.get(i) == k){
				ans.add(i);
			}
		}
		return(ans);
	}
	/**
	 * Get row number of a given element
	 * @param k
	 * @return
	 */
	public Integer getRowNumber(Integer k){
		return(data.get(k));
	}
	//---------------------
	// Alteration methods
	//---------------------

	/**
	 * Returns a new tabloid which differs from the original by switching i and i+1
	 * @param i
	 * @return
	 */
	public Tabloid si(Integer i){
		Tabloid ans = new Tabloid();
		// Fields not affected by swap preserved
		ans.n = n;
		ans.sh = new ArrayList<Integer>(sh);
		// Swap in data
		for(int j = 0; j < n; j++){
			ans.data.put(j, data.get(j));
		}
		ans.data.put(i, data.get(modn(i+1)));
		ans.data.put(modn(i+1), data.get(i));
		// Fix the DEG data
		ans.degI = new HashSet(degI);
		for(int j = -2; j <= 2; j++){
			Integer min = Math.min(ans.data.get(modn(i+j)),  ans.data.get(modn(i+1+j)));
			Integer max = Math.max(ans.data.get(modn(i+j)),  ans.data.get(modn(i+1+j)));
			if((ans.data.get(modn(i-1+j)) >= min && ans.data.get(modn(i-1+j)) < max) || (ans.data.get(modn(i+2+j)) > min && ans.data.get(modn(i+2+j)) <= max))
				ans.degI.add(modn(i+j));
			else
				ans.degI.remove(modn(i+j));
		}
		return(ans);
	}
	/** Switches i and i+1
	 * @param i
	 * @return
	 */
	public void siInPlace(Integer i){
		Integer newRowI = data.get(modn(i+1)); 
		Integer newRowIp1 = data.get(modn(i)); 
		data.put(modn(i), newRowI);
		data.put(modn(i+1), newRowIp1);
		// Fix the DEG data
		for(int j = -2; j <= 2; j++){
			Integer min = Math.min(data.get(modn(i+j)),  data.get(modn(i+1+j)));
			Integer max = Math.max(data.get(modn(i+j)),  data.get(modn(i+1+j)));
			if((data.get(modn(i-1+j)) >= min && data.get(modn(i-1+j)) < max) || (data.get(modn(i+2+j)) > min && data.get(modn(i+2+j)) <= max))
				degI.add(modn(i+j));
			else
				degI.remove(modn(i+j));
		}
	}
	public void addRow(Collection<Integer> r){
		if(r.size() == 0)
			return;
		numRows++;
		for(Integer i : r)
			data.put(i, numRows-1);
		sh.add(r.size());
	}

	public Set<Integer> removeLastRow(){
		if(numRows==0)
			throw(new RuntimeException("Trying to remove row of empty tabloid."));
		Set<Integer> ans = new HashSet<Integer>();
		Integer i;
		for (Iterator<Integer> it = data.keySet().iterator(); it.hasNext(); ){
			i = it.next();
			if (data.get(i) == (numRows - 1) ){
				it.remove();		
				ans.add(i);
			}
		}
		numRows--;
		sh.remove(sh.size()-1);
		return(ans);
	}

	//--------------
	// Misc. methods
	//--------------
	/**
	 * Private method to fill in the Dual Equivalence Graph data
	 */	
	private void computeDEGData(){
		// Compute DEG data
		for(int i = 0; i < n; i++){
			Integer min = Math.min(data.get(i),  data.get(modn(i+1)));
			Integer max = Math.max(data.get(i),  data.get(modn(i+1)));
			if((data.get(modn(i-1)) >= min && data.get(modn(i-1)) < max) || (data.get(modn(i+2)) > min && data.get(modn(i+2)) <= max))
				degI.add(i);
		}
	}
	public String toString(){
		if(data.size() == 0)
			return("");
		StringBuilder ans = new StringBuilder();
		// Figure out the column width necessary
		Integer colWidth = String.valueOf(n).length() + 1;
		String format = "%" + colWidth + "d";
		// Make a friendlier representation of the tabloid
		List<List<Integer>> fr = new ArrayList<List<Integer>>(); 
		for(int i = 0; i < sh.size(); i++)
			fr.add(new ArrayList<Integer>());
		for(int i : data.keySet()){
			fr.get(data.get(i)).add(i);
		}
		// Compose the final string
		for(int i = 0; i < sh.size(); i++){
			for(int j = 0; j < fr.get(i).size(); j++){
				ans.append(String.format(format, fr.get(i).get(j)));
			}
			//ans.append("<BR/>");
			ans.append("\n");
		}
		ans.deleteCharAt(ans.length()-1);
		return(ans.toString());
	}
	public String toHTMLString(){
		if(data.size() == 0)
			return("");
		StringBuilder ans = new StringBuilder();
		// Figure out the column width necessary
		Integer colWidth = String.valueOf(n).length() + 1;
		String format = "%" + colWidth + "d";
		// Make a friendlier representation of the tabloid
		List<List<Integer>> fr = new ArrayList<List<Integer>>(); 
		for(int i = 0; i < sh.size(); i++)
			fr.add(new ArrayList<Integer>());
		for(int i : data.keySet()){
			fr.get(data.get(i)).add(i);
		}
		// Compose the final string
		for(int i = 0; i < sh.size(); i++){
			for(int j = 0; j < fr.get(i).size(); j++){
				ans.append(String.format(format, fr.get(i).get(j)));
			}
			ans.append("<BR/>");
		}
		//ans.deleteCharAt(ans.length()-1);
		return(ans.toString());
	}
	public void clear(){
		data.clear();
		numRows = 0;
		sh.clear();
		degI.clear();
	}
}

==> code/ePerm.java <==
import java.util.*;


// Window for an extended affine periodic partial permutation. "data" contains images of 0,...,n-1,n

public class ePerm {
	// Basic data
	Integer n; // Period
	ArrayList<Integer> data; // Values of the permutation at 0,...,n-1,n. First and last entries must differ by n.
	Boolean isPartial = false; // Is the permutation defined on all of Z?
	
	// River theory data
	Set<Integer> swr; // If this is not null, River theory assumed to be set up
	List<Integer> swrNumbering;
	List<Integer> firsts;
	List<Integer> lasts;
	Map<Integer, Point> backs;
	Map<Integer, Integer> next;
	
	// backwards River theory
	List<Integer> backNumbering;
	List<Integer> riverX; // If this is not null, Backward River theory assumed to be set up
	List<Integer> riverY;
	
	
	private class Point{
		Integer x;
		Integer y;
		Point(Integer xArg, Integer yArg){
			x = xArg;
			y = yArg;
		}
	}
	//------------------------------
	// River theory methods 
	//------------------------------
	
	public Row forwardRSKStep()
	{
		if(isEmpty())
			throw(new RuntimeException("Attempting to do a forward step on an empty permutation"));;
			
		setUpRiverTheory();
		//-------------------
		// Figure out the RSK row data
		Set<Integer> r1 = new HashSet<Integer>();
		Set<Integer> r2 = new HashSet<Integer>();
		Integer r;
		for(Integer i : firsts)
			r1.add(modn(get(i)));
		for(Integer i : lasts)
			r2.add(modn(i));
		// Figure out which rows among the first n contain last (COM: i.e. northeast) elements of SW river numbering
		List<Integer> firstStripLasts = new ArrayList<Integer>();
		for(Integer i = 1; i < n+1; i++){
			if(!isDefined(i))
				continue;
			if(isLast(i))
				firstStripLasts.add(i);
		}
		// To figure out which river we are dealing with, take the "back" of the first one of these
		// find what place it occupies in its nxn square, as well as which nxn square it's in
		Integer posInSquare = 0;
		for(Integer i = 1; i < firstStripLasts.size(); i++)
			if(modnStrPos(getBackX(firstStripLasts.get(i))) < modnStrPos(getBackX(firstStripLasts.get(0))))
				posInSquare++;
		r = swr.size()*(getBackX(firstStripLasts.get(0))-modnStrPos(getBackX(firstStripLasts.get(0))))/n+posInSquare;
		//-----------------
		// Update the permutation
		isPartial = true;
		ArrayList<Integer> newData = new ArrayList<Integer>();
		for(Integer i = 0; i < n+1; i++){
			if(!isDefined(i) || isLast(i))
				newData.add(null);
			else
				newData.add(get(getNext(i)));
		}
		data = newData;
		clearRiver();
		clearBackRiver();
		//-----------------
		// Returns the RSK data
		return(new Row(r1, r2, r));
	}
	public void backwardRSKSetup(Row r){
		// Figure out what the river is and the backward step related numbering of the balls
		if(isFull())
			throw(new RuntimeException("Attempting to do a backward step on a full permutation"));	
		setUpRiverTheory();
		
		// Figure out the actual river
		riverY = new ArrayList<Integer>();
		riverX = new ArrayList<Integer>();
		List<Integer> r1Sorted = new ArrayList<Integer>(r.r1);
		for(int i = 0; i < r1Sorted.size();i++)
			if(r1Sorted.get(i) == 0)
				r1Sorted.set(i, n);
		Collections.sort(r1Sorted);
		List<Integer> r2Sorted = new ArrayList<Integer>(r.r2);
		for(int i = 0; i < r2Sorted.size();i++)
			if(r2Sorted.get(i) == 0)
				r2Sorted.set(i, n);
		Collections.sort(r2Sorted);
		for(Integer i = 0; i < r2Sorted.size(); i++){
			// Position of river
			// The index inside an nxn cube is modulo(r.r+i,r2Sorted.size())); the other part is to get it to correct nxn cube
			riverY.add(r2Sorted.get(i));
			riverX.add(r1Sorted.get(modulo(r.r + i,r2Sorted.size())) + n * (r.r + i - modulo(r.r + i,r2Sorted.size()))/r2Sorted.size());
		}		
		// Give the first n balls initial numbering
		backNumbering = new ArrayList<Integer>();
		Integer tmpMax;
		for(Integer i = 0; i < n; i++){
			if(!isDefined(i))
				backNumbering.add(null);
			else{
				tmpMax = Integer.MIN_VALUE; 
				for(Integer j = 0; j < riverX.size(); j++){
					//find the number of the translate of the river element j that lies NW of ball i
					tmpMax = Math.max(tmpMax, j - riverX.size() * numShifts(new Point(get(i),i), new Point(riverX.get(j), riverY.get(j))));
				}
				backNumbering.add(tmpMax);
			}
		}
		// Go through the balls; figure out if they are first with their numbering downhill order; if so, decrease the number
		Boolean isFirst;
		Boolean areMore;
		Integer shift;
		outer:
			while(true){
				for(Integer i = 0; i < n; i++){
					if(!isDefined(i))
						continue;
					isFirst = true;
					areMore = false;
					// Figure out if the current ball is the northwestmost or southeastmost ball with that number
					for(Integer j = 0; j < n; j++){
						if(!isDefined(j) || j == i || !(((backNumbering.get(j) - backNumbering.get(i)) % riverX.size()) == 0))
							continue;
						shift = (backNumbering.get(j) - backNumbering.get(i))/riverX.size();
						if((j - n*shift < i) && (get(j) - n*shift < get(i)))
							isFirst = false;
						else if((j - n*shift > i) && (get(j) - n*shift > get(i)))
							areMore = true;
					}
					//System.out.println("Checked row " + i + "; it is first with this label: " + isFirst + "; Are there more: " + areMore);
					// If so, decrease its numbering
					if(isFirst && areMore){
						backNumbering.set(i,backNumbering.get(i)-1);
						continue outer;
					}
				}
				break;
			}
		//System.out.println(backNumbering);
	}
	public void backwardRSKStep(){
		if(riverX == null)
			throw(new RuntimeException("The backward step is not set up"));	
		ArrayList<Integer> newData = new ArrayList<Integer>();
		List<Integer> ballsLabeledI = new ArrayList<Integer>();
		newData = new ArrayList<Integer>();
		for(Integer i = 0; i < n ; i++)
			newData.add(null);
		for(Integer i = 0; i < riverX.size(); i++){
			// Figure out what are the new balls which arise from river label i
			
			// Find all balls labeled i
			for(Integer j = 0; j < n; j++){
				if(backNumbering.get(j) == null)
					continue;
				if(((backNumbering.get(j) - i) % riverX.size()) == 0){
					ballsLabeledI.add(j + n*(i-backNumbering.get(j))/riverX.size());
				}
			}
			//System.out.println("Balls labeled " + i + " are located in rows " +ballsLabeledI);
			//Sort the balls
			Collections.sort(ballsLabeledI);
			//Add two fake balls representing the backward river element; one at the beginning and one at the end
			// Generate the new balls
			if(!ballsLabeledI.isEmpty()){
				Integer firstBall = ballsLabeledI.get(0); 
				Integer lastBall = ballsLabeledI.get(ballsLabeledI.size()-1);
				//System.out.println("The first ball labeled " + i + " is in row " + firstBall + "; X coordinate of the backing is " + getBackCoordX(firstBall));
				newData.set(modn(lastBall), getBackCoordX(lastBall) - (lastBall - modn(lastBall)));
				newData.set(modn(getBackCoordY(firstBall)), get(firstBall) - (getBackCoordY(firstBall) - modn(getBackCoordY(firstBall))));
			}
			else{
				if (riverY.get(i) != n)
					newData.set(riverY.get(i), riverX.get(i));
				else
					newData.set(0, riverX.get(i) - n);
			}
			for(Integer j = 1; j < ballsLabeledI.size(); j++){
				newData.set(modn(ballsLabeledI.get(j-1)), get(ballsLabeledI.get(j)) - (ballsLabeledI.get(j-1) - modn(ballsLabeledI.get(j-1))));
			}
			ballsLabeledI.clear();
		}
		if(newData.get(0) == null)
			newData.add(null);
		else
			newData.add(newData.get(0) + n);
		data = newData;
		clearRiver();
		clearBackRiver();
		//System.out.println(data);
		// If the permutation is now full, set the isPartial flag to false
		for(Integer i : data){
			if(i == null)
				return;
		}
		isPartial = false;
	}
	//Private method which says by how many (n,n) should b2 be translated to be NW of b1 
	private Integer numShifts(Point b1, Point b2){
		return(Math.max(Math.max( ceiling(b2.x-b1.x,n) , ceiling(b2.y-b1.y,n)) ,0));
	}
	private void setUpRiverTheory(){
		if(swr==null){
			makeSWR();
			makeSWRNumbering();
			makeSWRBallInfo();
		}
	}
	private void makeSWRBallInfo(){
		firsts = new ArrayList<Integer>(); // For each ball number 0<=i<swr.size() firsts will store the row of the first element
		lasts = new ArrayList<Integer>(); // For each ball number 0<=i<swr.size() lasts will store the row of the last element
		next = new HashMap<Integer, Integer>(); // For each row of ball numbered i, except the last one, next will store the row of the next element labeled i
		backs = new HashMap<Integer, Point>();// For each ball number 0<=i<swr.size() backs will store purple river element
		List<Integer> ballsLabeledI;
		for(Integer i = 0; i < swr.size(); i++){
			// For each ball in the first n rows find the one labelled i if possible; in this case add it to the list of balls
			ballsLabeledI = new ArrayList<Integer>();
			for(Integer j = 0; j < n; j++){
				if(!isDefined(j))
					continue;
				if(((i-swrNumbering.get(j)) % swr.size()) == 0){
					ballsLabeledI.add(j + n * (i - swrNumbering.get(j))/swr.size());
				}
			}
			// Arrange the list of balls labeled i in order from southwest to northeast 
			class BallComparator implements Comparator<Integer> {
				public int compare(Integer b1, Integer b2) {
					if(b1 > b2 && get(b1) < get(b2))
						return(-1);
					else if(b1 < b2 && get(b1) > get(b2))
						return(1);
					else
						return (0);
				}
			}
			Collections.sort(ballsLabeledI, new BallComparator());
			// Fill in the first/last/next/back info
			firsts.add(ballsLabeledI.get(0));
			lasts.add(ballsLabeledI.get(ballsLabeledI.size()-1));
			for(Integer k = 0; k < ballsLabeledI.size()-1; k++){
				next.put(ballsLabeledI.get(k), ballsLabeledI.get(k+1));
				backs.put(ballsLabeledI.get(k), new Point(get(ballsLabeledI.get(0)), ballsLabeledI.get(ballsLabeledI.size()-1))) ;
			}
			backs.put(ballsLabeledI.get(ballsLabeledI.size()-1), new Point(get(ballsLabeledI.get(0)), ballsLabeledI.get(ballsLabeledI.size()-1))) ;
		}
	}
	private void makeSWRNumbering(){
		swrNumbering = new ArrayList<Integer>();
		for(Integer i = 0; i< n;i++)
			swrNumbering.add(Integer.MIN_VALUE);
		// Number the river
		ArrayList<Integer> sortedRiver = new ArrayList<Integer>(swr);
		Collections.sort(sortedRiver);
		Integer count = 0;
		for(Integer i : sortedRiver){
			swrNumbering.set(i, count);
			count++;
		}
		// For each ball k of the first n balls, figure out how much the others need to be shifted to be NW of it
		// "shifts" will be a list of maps. The kth map contains j->(multiple of (n,n) by which jth ball needs to be shifted to be NW of kth ball).
		List<Map<Integer,Integer>> shifts = new ArrayList<Map<Integer, Integer>>();
		for(Integer k = 0; k < n; k++){
			shifts.add(new HashMap<Integer, Integer>());
			if(swr.contains(k) || !isDefined(k))
				continue;
			// Make the original map
			for(Integer j = 0; j < n; j++){
				if(!isDefined(j))
					continue;
				shifts.get(k).put(j, Math.max(Math.max( ceiling(j-k,n) , ceiling((data.get(j)-data.get(k)),n)) ,0) );
			}
			shifts.get(k).keySet().remove(k);
			// Clean up the map to avoid unnecessary steps
			jloop:
			for(Integer j = 0; j < n; j++){
				if(!isDefined(j) || j == k)
					continue;
				for(Integer l : shifts.get(k).keySet()){
					if( (data.get(j)-n*shifts.get(k).get(j) < data.get(l)-n*shifts.get(k).get(l)) && 
							(j-n*shifts.get(k).get(j) < l-n*shifts.get(k).get(l))){
						shifts.get(k).keySet().remove(j);
						continue jloop;
					}						
				}
			}

		}
		// Calculate worth for the balls
		Stack<Set<Integer>> visited = new Stack<Set<Integer>>();
		//Stack<Integer> curX = new Stack<Integer>();
		Stack<Integer> curY = new Stack<Integer>();
		Stack<Integer> steps = new Stack<Integer>();
		//Integer cX;
		Integer cY;
		Set<Integer> v;
		Set<Integer> newv;
		Integer worth;
		Integer st;
		Set<Integer> newStuff;
		
		for(Integer k = 0; k < n; k++){
			if(swr.contains(k) || !isDefined(k))
				continue;
			worth = Integer.MIN_VALUE;
			curY.push(k);
			//curX.push(data.get(k));
			visited.push(new HashSet<Integer>(Arrays.asList(k)));
			steps.push(0);
			while(!curY.isEmpty()){
				cY = curY.pop();
				//cX = curX.pop();
				v = visited.pop();
				st = steps.pop();
				if(swr.contains(modn(cY))){
					//Calculate worth and change maximum if necessary
					worth = Math.max(worth, st + swrNumbering.get(modn(cY)) - (modn(cY)-cY)/n*swr.size()) ;
				}
				else{
					//Take all the things that can be reached from cY; subtract all that were visited; 
					//         if something is left, push "it" onto the stacks
					newStuff = new HashSet<Integer>(shifts.get(modn(cY)).keySet());
					newStuff.removeAll(v);
					for(Integer z : newStuff){
						curY.push(z - (modn(cY) - cY) - shifts.get(modn(cY)).get(z)*n);
						//curX.push(data.get(z)- (modn(cY) - cY) - shifts.get(modn(cY)).get(z)*n);
						newv = new HashSet<Integer>(v);
						newv.add(z);
						visited.push(newv);
						steps.push(st+1);
					}
				}
			}
			swrNumbering.set(k, worth);
		}
	}
	private void makeSWR(){
		Set<Integer> ans = new HashSet<Integer>();
		Set<Integer> cand = new HashSet<Integer>();
		Collection<Set<Integer>> antichains = antichains();
		Integer maxSize = 0;
		for(Set<Integer> ac : antichains)
			maxSize = Math.max(maxSize, ac.size());
		for(Set<Integer> ac : antichains){
			if(ac.size() == maxSize){
				ans = ac;
				break;
			}
		}
		for(Set<Integer> ac : antichains){
			if(ac.size() < maxSize)
				continue;
			for(Integer k : ac){
				for(Integer j : ans){
					if(le(k,j) || k == j)
						cand.add(k);
					else if(le(j,k))
						cand.add(j);
				}
			}
			ans = cand;
			cand = new HashSet<Integer>();
		}
		swr = ans;
	}

	//------------------------------
	// Shi poset methods 
	//------------------------------

	// Method returning the collection of antichains of the Shi poset
	// The antichains are given by positions of element in "data"
	public Collection<Set<Integer>> antichains(){
		Collection<Set<Integer>> ans = new HashSet<Set<Integer>>();
		ans.add(new HashSet<Integer>()); // Add the empty set; it is always an antichain
		Set<Set<Integer>> additional = new HashSet<Set<Integer>>(); // variable to hold the newly discovered antichains
		Set<Integer> additionalAC; // variable to hold a newly discovered antichain
		// for each element of a window (note: last element of data is part of the next window so it is not used)
		//   check whether it can be added to the previous antichains; if so the add the antichain 
		for(Integer i = data.size() - 2; i>= 0; i--){
			
			if(!isDefined(i))
				continue;
			acs:
			for(Set<Integer> ac : ans){
				for(Integer j : ac){
					if(isComparable(i,j))
						continue acs;
				}
				additionalAC = new HashSet<Integer>(ac);
				additionalAC.add(i);
				additional.add(additionalAC);
			}
			ans.addAll(additional);	
			additional.clear();
		}
		return(ans);			
	}
	// Methods to determine comparability in the Shi poset
	private Boolean le(Integer k, Integer j){
		if(!isDefined(k) || !isDefined(j))
			throw(new RuntimeException("Attempting to compare rows which are not part of the permutation"));;
		return((k > j && data.get(k) < data.get(j)) || (data.get(j) - data.get(k) > n));
	}
	private Boolean isComparable (Integer i, Integer j){
		if(!isDefined(i) || !isDefined(j))
			throw(new RuntimeException("Attempting to compare rows which are not part of the permutation"));;
		return((i < j && data.get(i) > data.get(j)) || (i > j && data.get(i) < data.get(j)) || (Math.abs(data.get(i) - data.get(j)) > n)); 
	}
	
	//------------------------------
	// Methods to change the permutation
	//------------------------------
		
	// Methods for Knuth moves
	// Bonds labelled 0,...,n-1, where bond i is between s_i and s_{i+1 mod n}
	
	// Do the Knuth move on bond i 
	public void doKnuth (int i){
		if(isPartial)
			throw(new RuntimeException("Knuth move not allowed on partial permutaions."));
		if (i < 0 || i > n-1)
			throw(new RuntimeException("Knuth move with index out of range attempted."));
		if (i==n-1){
			if ((data.get(n-1) < data.get(1)+n && data.get(1)+n < data.get(n)) || (data.get(n) < data.get(1)+n && data.get(1)+n < data.get(n-1))){ 
				multiplyBySimple(n-1);
			}
			else if((data.get(n) < data.get(n-1) && data.get(n-1) < data.get(1)+n) || (data.get(1)+n < data.get(n-1) && data.get(n-1) < data.get(n))){
				multiplyBySimple(0);
			}	
			else
				throw(new RuntimeException("This Knuth move cannot be applied."));
			return;
		}
		if ((data.get(i) < data.get(i+2) && data.get(i+2) < data.get(i+1)) || (data.get(i+1) < data.get(i+2) && data.get(i+2) < data.get(i))){ 
			multiplyBySimple(i);
		}
		else if((data.get(i+1) < data.get(i) && data.get(i) < data.get(i+2)) || (data.get(i+2) < data.get(i) && data.get(i) < data.get(i+1))){
			multiplyBySimple(i+1);
		}	
		else
			throw(new RuntimeException("This Knuth move cannot be applied."));
		
	}

	// Do a sequence of Knuth moves
	public void doKnuthSequence (List<Integer> moves){
		if(isPartial)
			throw(new RuntimeException("Knuth moves not allowed on partial permutaions."));
		for(Integer i : moves)
			doKnuth(i);
	}
	
	// Method for multiplication by a simple transposition
	// Multiply by s_i
	public void multiplyBySimple(int i){
		if(isPartial)
			throw(new RuntimeException("Multiplication by generators not allowed on partial permutaions."));
		if (i < 0 || i > n-1)
			throw(new RuntimeException("Trying to multiply by simple transposition which does not exist"));
		if (i == 0){
			Collections.swap(data, 0, 1);			
			data.set(n, data.get(0)+n);
		}
		else if(i == n-1){
			Collections.swap(data, n-1, n);			
			data.set(0, data.get(n)-n);
		}
		else{
			Collections.swap(data, i, i+1);
		}
		clearRiver(); // If we changed the permutation then southwest river information becomes invalid
		clearBackRiver();
	}
	
	//------------------------------
	//------------------------------
	public ePerm inverse(){
		ePerm ans = new ePerm();
		Integer rem;
		Integer offset;
		ans.n = n;
		ans.data = new ArrayList<Integer>(n);
		while(ans.data.size() < n+1)
			ans.data.add(0);
		for(int i = 0; i <= n; i++){
		 	rem = modn(data.get(i));
		 	offset = data.get(i) - rem;
		 	ans.data.set(rem, i-offset);
		}

		ans.data.set(n, ans.data.get(0)+n);
		return ans;
	}
	//------------------------------
	// Constructors
	//------------------------------
	
	// Private default constructor produces a cheap permutation that can be altered
	private ePerm(){n = 0;};
	// Constructor with just integer input produces random permutation
	public ePerm(int nArg){
		n = nArg;
		data = new ArrayList<Integer>();
		Random gen = new Random();
		
		perm p = new perm(n);
		for(int i = 0; i < n; i++)
			data.add(p.getData().get(i) + gen.nextInt(10)*n);
		data.add(data.get(0)+n);
	}
	// Constructor with two integer inputs produces random permutation with maximal randomness limited by maxJump*n
	public ePerm(int nArg, int maxJump){
		n = nArg;
		data = new ArrayList<Integer>();
		Random gen = new Random();
		
		perm p = new perm(n);
		for(int i = 0; i < n; i++)
			data.add(p.getData().get(i) + gen.nextInt(maxJump)*n);
		data.add(data.get(0)+n);
	}
	// Constructor with String input produces permutation as if parsing [1,2,3,4,5]
	public ePerm(String s){
		List<String> l = Arrays.asList((s.replace("[", "").replace("]", "")).split("\\s*,\\s*"));
		n = l.size();
		data = new ArrayList<Integer>();
		if(!l.get(l.size()-1).equals("") )
			data.add(Integer.parseInt(l.get(l.size()-1))-n);
		else
			data.add(null);
		
		for(String sI : l){
			if(!sI.equals(""))
				data.add(Integer.parseInt(sI));
			else{
				data.add(null);
				isPartial = true;
			}
		}
		// This was moved to front after decision that string encodes 1-indexed permutation
//		if(data.get(0) != null)
//			data.add(data.get(0)+n);
//		else
//			data.add(null);
	}
	public ePerm(ePerm pArg){
		n = pArg.n;
		data = new ArrayList<Integer>(pArg.data);
		isPartial = pArg.isPartial;
	}
	
	
	//------------------------------
	// Accessors and Controllers 
	//------------------------------

	// Backwards river theory
	public Integer getBackNumber(Integer k){
		if(!isDefined(k))
			throw(new RuntimeException("Attempting to find Backward numbering of undefined ball."));

		setUpRiverTheory();
		return(backNumbering.get(modn(k)) + (k - modn(k))/n*riverX.size());
	}
	public Boolean isBackRiver(Integer k){
		return riverY.contains(modnStrPos(k));
	}
	public Integer getBackCoordX(Integer k){
		// Given a row of a ball, this method gives the column of the corresponding Back River element
		return(riverX.get(modulo(getBackNumber(k), riverX.size())) + n*(getBackNumber(k)-modulo(getBackNumber(k), riverX.size()))/riverX.size() );
	}
	public Integer getBackCoordY(Integer k){
		// Given a row of a ball, this method gives the row of the corresponding Back River element
		return(riverY.get(modulo(getBackNumber(k), riverX.size())) + n*(getBackNumber(k)-modulo(getBackNumber(k), riverX.size()))/riverX.size() );
	}

	public Integer getBackRiverX(Integer k){
		// Given a row of the Back River, this method gives the column
		return(riverX.get(riverY.indexOf(modnStrPos(k))) + (k - modnStrPos(k)));
	}
	public Integer getBackRiverIndex(Integer k){
		// Given a row of the Back River, this method gives the number of the river element
		return(riverY.indexOf(modnStrPos(k)) + (k - modnStrPos(k))/n*riverX.size());
	}

	// River Theory
	public Integer getNumber(Integer k){
		if(!isDefined(k))
			throw(new RuntimeException("Attempting to find SWR numbering of undefined ball."));

		setUpRiverTheory();
		return(swrNumbering.get(modn(k)) + (k - modn(k))/n*swr.size());
	}
	public Set<Integer> southwestRiver(){
		setUpRiverTheory();
		return(new HashSet<Integer>(swr));
	}
	public Boolean isOnRiver(Integer i){
		setUpRiverTheory();
		return(swr.contains(modn(i)));
	}
	public ArrayList<Integer> southwestRiverNumbering(){
		setUpRiverTheory();
		return(new ArrayList<Integer>(swrNumbering));
	}
	public Boolean isFirst(Integer k){
		if(!isDefined(k))
			throw(new RuntimeException("Attempting to access SWR numbering of undefined ball."));
		setUpRiverTheory();
		return(firsts.contains(k-n*((getNumber(k) - modulo(getNumber(k),swr.size()))/swr.size())));
	}
	public Boolean isLast(Integer k){
		if(!isDefined(k))
			throw(new RuntimeException("Attempting to access SWR numbering of undefined ball " + k + "."));
		setUpRiverTheory();
		return(lasts.contains(k-n*((getNumber(k) - modulo(getNumber(k),swr.size()))/swr.size())));
	}
	public Integer getFirst(Integer i){
		setUpRiverTheory();
		return(firsts.get(modulo(i, swr.size())) + n*(i-modulo(i, swr.size()))/swr.size() );
	}
	public Integer getNext(Integer k){
		if(!isDefined(k))
			throw(new RuntimeException("Attempting to access SWR numbering of undefined ball."));
		if(isLast(k))
			throw(new RuntimeException("Attempting to access next ball after a last one."));
		setUpRiverTheory();
		return(next.get(k-n*((getNumber(k) - modulo(getNumber(k),swr.size()))/swr.size())) 
				+ n*((getNumber(k) - modulo(getNumber(k),swr.size()))/ swr.size()));
	}
	public Integer getBackX(Integer k){
		if(!isDefined(k))
			throw(new RuntimeException("Attempting to access SWR numbering of undefined ball."));
		setUpRiverTheory();
		return(backs.get(k-n*((getNumber(k) - modulo(getNumber(k),swr.size()))/swr.size())).x 
				+ n*((getNumber(k) - modulo(getNumber(k),swr.size()))/ swr.size()) );
	}
	public Integer getBackY(Integer k){
		if(!isDefined(k))
			throw(new RuntimeException("Attempting to access SWR numbering of undefined ball."));
		setUpRiverTheory();
		return(backs.get(k-n*((getNumber(k) - modulo(getNumber(k),swr.size()))/swr.size())).y 
				+ n*((getNumber(k) - modulo(getNumber(k),swr.size()))/ swr.size()) );
	}
	// Partial permutation structure accessors ####TODO Should these be usin the isPartial field? Should there be one??
	public Boolean isFull(){
		Boolean ans = true;
		for(Integer i = 0; i<n; i++){
			if(data.get(i) == null){
				ans = false;
				break;
			}
		}
		return(ans);
	}
	public Boolean isEmpty(){
		Boolean ans = true;
		for(Integer i = 0; i<n; i++){
			if(!(data.get(i) == null)){
				ans = false;
				break;
			}
		}
		return(ans);
	}
	public Boolean isDefined(Integer i){
		return(!(data.get(modn(i)) == null));
	}
		//Basic
	public Integer get(Integer i){
		if(!isDefined(i))
			throw(new RuntimeException("Attempting to access undefined ball."));
		return(data.get(modn(i)) + (i-modn(i)));
	}
	public Integer getSize(){
		return n;
	}
	public HashSet<Integer> getTau(){
		if(isPartial)
			throw(new RuntimeException("Tau invariants make no sense for partial permutaions."));
		HashSet<Integer> ans = new HashSet<Integer>();
		for(int i=0; i < n; i++){
			if(data.get(i)>data.get(i+1))
				ans.add(i);
		}
		return ans;
	}

	//------------------------------
	// Printing
	//------------------------------

	public String toString(){
		return((data.subList(1,n+1)).toString());
	}
	//------------------------------
	// Equality testing
	//------------------------------
	public boolean equals (Object o){
		if (!(o instanceof ePerm))
			return false;
		ePerm p = (ePerm) o;
		if(p.n != n) 
			return false;
		for (int i = 0; i < p.n; i++)
			if(p.get(i) != data.get(i))
				return false;
		return true;	
	}
	public int hashCode() {
		return data.get(0)*data.get(data.size()-1);
	}
	//------------------------------
	// Miscellaneous stuff
	//------------------------------

	public void clear(){
		data.clear();
		for(int i = 0; i < n;i++){
			data.add(null);
		}
		isPartial = true;
		clearRiver();
		clearBackRiver();
	}
	// Clearing functions
	private void clearRiver(){
		swr = null;
		swrNumbering = null;
		firsts = null;
		lasts = null;
		backs = null;
		next = null;
	}
	
	private void clearBackRiver(){
		backNumbering = null;
		riverX = null;
		riverY = null;
	}
	
	// Correcting the mod functions
	private Integer modn(Integer k){
		return(((k%n)+n)%n);
	}
	private Integer modnStrPos(Integer k){
		if (k%n == 0)
			return n;
		else
			return(((k%n)+n)%n);
	}

	private Integer modulo(Integer k, Integer l){
		return(((k%l)+l)%l);
	}
	// Correcting the ceiling function
	private Integer ceiling(Integer k, Integer l){
		if(k%l == 0)
			return(k/l);
		else
			return((k-((k%l+l)%l)+l)/l);
	}
	
	
	// Old version of river numbering method; kept in case need to traverse permutations later on
	/*public ArrayList<Integer> southwestRiverNumberingv1(){
	ArrayList<Integer> ans = new ArrayList<Integer>();
	if(swr == null)
		makeSWR();
	for(Integer i = 0; i< n;i++)
		ans.add(Integer.MIN_VALUE);
	// Number the river
	ArrayList<Integer> sortedRiver = new ArrayList<Integer>(swr);
	Collections.sort(sortedRiver);
	Integer count = 0;
	for(Integer i : sortedRiver){
		ans.set(i, count);
		count++;
	}
	// Traverse the set of permutations on n elements; for each permutation figure out the corresponding path value
	perm p = new perm(n);
	p.makeIdentity();
	Integer worth;
	Integer steps;
	Integer shift;
	Integer curPosX;
	Integer curPosY;
	Integer k; // The ball whose worth we want to figure out
	Integer l; // the next element in the path
	while(true){
		kloop:
		for(k = 0; k < n; k++){
			if(swr.contains(k)){
				//System.out.println("Ball from row " + k + "already in river");
				continue;
			}
			//System.out.println("Ball in row " + k);
			steps = 1;
			shift = 0;
			curPosX = data.get(k);
			curPosY = k;
			for(l = 0; !swr.contains(p.get(l)); l++){
				if(p.get(l) == k)
					continue kloop;
				steps++;
				while ((p.get(l)-shift*n > curPosY ) || (data.get(p.get(l))-shift*n > curPosX ))
					shift++;
				curPosX = data.get(p.get(l))-shift*n;
				curPosY = p.get(l)-shift*n;
			}
			while ((p.get(l)-shift*n > curPosY ) || (data.get(p.get(l))-shift*n > curPosX ))
				shift++;
			worth = steps - shift*swr.size() + ans.get(p.get(l));
			//System.out.println("    gets number at least " + worth + " corresponding to permutation " + p + " needed " + steps + " steps and " + shift + "shifts");				
			ans.set(k, Math.max(worth, ans.get(k)));
		}
		if(!p.isDone())
			p.next();
		else
			break;
	}		
	return(ans);
}*/
	
}


==> code/perm.java <==
import java.util.*;

public class perm {
	final Integer n;
	//Map<Integer, Integer> data;
	private ArrayList<Integer> data;
	
	//------------------------------
	// Constructors
	//------------------------------
	
	// No default constructor since size would be unknown
	// Constructor with just integer input produces random permutation
	public perm(int nArg){
		n = nArg;
		data = new ArrayList<Integer>();
		Random gen = new Random();
		ArrayList<Integer> source = new ArrayList<Integer>(); 
		for(int i = 0; i < nArg; i++)
			source.add(i);
		for(int i = 0; i < nArg; i++){
			data.add(source.remove(gen.nextInt(nArg - i)));
		}
	}

	//------------------------------
	// Equality testing
	//------------------------------
	public boolean equals (Object o){
		if (!(o instanceof perm))
			return false;
		perm p = (perm) o;
		if(p.n != n) 
			return false;
		for (int i = 0; i < p.n; i++)
			if(p.get(i) != data.get(i))
				return false;
		return true;	
	}
	public int hashCode() {
		return data.get(0)*data.get(data.size()-1);
	}
	//---------------------
	// Traversing
	//---------------------
	public void makeIdentity(){
		for(Integer i = 0; i < n; i++)
			data.set(i, i);
	}
	public void next(){
		Integer i = n - 1;
	    while (data.get(i-1) >= data.get(i)) 
	      i = i-1;

	    int j = n;
	    while (data.get(j-1)<= data.get(i-1)) 
	      j = j-1;
	  
	    swap(i-1, j-1);

	    i++; j = n;
	    while (i < j)
	    {
	      swap(i-1, j-1);
	      i++;
	      j--;
	    }
	}
	
	private void swap(Integer i, Integer j){
		Integer iTmp = data.get(i);
		Integer jTmp = data.get(j);
		data.set(i, jTmp); 
		data.set(j,iTmp);
	}
	public Boolean isDone(){
		for(Integer i = 0; i < n; i++)
			if(data.get(i) != n-i-1) return(false);
		return(true);
	}
	
	//---------------------
	// Accessors
	//---------------------

	public ArrayList<Integer> getData(){
		return data;
	}
	public Integer get(Integer i){
		return data.get(i);
	}
	//------------------------------
	// Printing
	//------------------------------

	public String toString(){
		return(data.toString());
	}
}

